A New Approach to the Automorphism Group of a Platonic Surface

We borrow a classical construction from the study of rational billiards in dynamical systems known as the "unfolding construction" and show that it can be used to study the automorphism group of a Platonic surface. More precisely, the monodromy group, or deck group in this case, associated to the cover of a regular polygon or double polygon by the unfolded Platonic surface yields a normal subgroup of the rotation group of the Platonic surface. The quotient of this rotation group by the normal subgroup is always a cyclic group, where explicit bounds on the order of the cyclic group can be given entirely in terms of the Schl\"afli symbol of the Platonic surface. As a consequence, we provide a new derivation of the rotation groups of the dodecahedron and the Bolza surface.

==> code_from_section_5.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code from the Sage notebook code_from_the_article.ipynb of [AAH18]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import itertools\n",
    "\n",
    "def build_adj_dodec(sheet, pent):\n",
    "    i = sheet;\n",
    "    dodec_adj_base = 12*[None]\n",
    "    dodec_adj_base[0] = [(i,1),(i,2),(i,3),(i,4),(i,5)]\n",
    "    dodec_adj_base[1] = [(i,0),(i+1,5),(i+4,10),(i-4,9),(i-1,2)]\n",
    "    dodec_adj_base[2] = [(i-1,3),(i,0),(i+1,1),(i-2,9),(i,8)]\n",
    "    dodec_adj_base[3] = [(i+4,7),(i-1,4),(i,0),(i+1,2),(i+2,8)]\n",
    "    dodec_adj_base[4] = [(i-4,7),(i-2,11),(i-1,5),(i,0),(i+1,3)]\n",
    "    dodec_adj_base[5] = [(i+1,4),(i,11),(i+2,10),(i-1,1),(i,0)]\n",
    "    dodec_adj_base[6] = [(i,7),(i,8),(i,9),(i,10),(i,11)]\n",
    "    dodec_adj_base[7] = [(i,6),(i+1,11),(i+4,4),(i-4,3),(i-1,8)]\n",
    "    dodec_adj_base[8] = [(i-1,9),(i,6),(i+1,7),(i-2,3),(i,2)]\n",
    "    dodec_adj_base[9] = [(i+4,1),(i-1,10),(i,6),(i+1,8),(i+2,2)]\n",
    "    dodec_adj_base[10] = [(i-4,1),(i-2,5),(i-1,11),(i,6),(i+1,9)]\n",
    "    dodec_adj_base[11] = [(i+1,10),(i,5),(i+2,4),(i-1,7),(i,6)]\n",
    "    prelim_adj = [dodec_adj_base[pent%12][(k+2*i)%5] for k in range(5)]\n",
    "    return [[item[0]%10, item[1]%12] for item in prelim_adj]\n",
    "\n",
    "def double_pent_top(): #gives the list of all pentagons with horizontal base\n",
    "    odd_array = [range(1,10,2), range(7,12) + [0]]\n",
    "    even_array = [range(0,9,2), range(1,7)]\n",
    "    return list(itertools.product(*odd_array)) + list(itertools.product(*even_array))\n",
    "\n",
    "def double_pent(): #gives list of 60 double pentagons\n",
    "    return [[top,build_adj_dodec(top[0],top[1])[4]] for top in double_pent_top()]\n",
    "\n",
    "def perm_odd(abcd):\n",
    "    top_list = double_pent_top()\n",
    "    double_list = double_pent()\n",
    "    bot_list = [tri[1] for tri in double_list]\n",
    "    total = []\n",
    "    i = 0\n",
    "    perm_a_sub = []\n",
    "    perm_a = []\n",
    "    while len(total) < 55:\n",
    "        total += perm_a_sub\n",
    "        total.sort()\n",
    "        if len(total) != 0:\n",
    "            i_list = [j for j in range(len(total)) if j != total[j]]\n",
    "            if i_list == []:\n",
    "                i = len(total)\n",
    "            else:\n",
    "                i = i_list[0]\n",
    "        perm_a_sub = []\n",
    "        while i not in perm_a_sub:\n",
    "            perm_a_sub += [i]\n",
    "            i = bot_list.index(build_adj_dodec(top_list[i][0],top_list[i][1])[abcd])\n",
    "        perm_a.append(tuple(perm_a_sub))\n",
    "    return perm_a"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Code from Section 5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Section 5.1: The Dodecahedron"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The following code takes the permutations derived above and generates a subgroup of S_60 isomorphic to the rotation group of the dodecahedron."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "GMon_dodec = PermutationGroup([perm_odd(1), perm_odd(2)])\n",
    "GMon_dodec.order()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Section 5.2: The Bolza Surface"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The following code generates the permutations in S_48 that generate the monodromy group given by the cover of the unfolding the Bolza surface to the regular octagon."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def build_adj_8_3(sheet, octagon):\n",
    "    i = sheet;\n",
    "    oct_8_3_adj_base = 6*[None]\n",
    "    oct_8_3_adj_base[0] = [[i,4],[i-1,3],[i-4,2],[i+2,5]]*2\n",
    "    oct_8_3_adj_base[1] = [[i,2],[i+1,3],[i,4],[i,5]]*2\n",
    "    oct_8_3_adj_base[2] = [[i,1],[i-1,5],[i-4,0],[i+2,3]]*2\n",
    "    oct_8_3_adj_base[3] = [[i-1,1],[i-2,2],[i+1,0],[i,4]]*2\n",
    "    oct_8_3_adj_base[4] = [[i,0],[i+1,5],[i,1],[i,3]]*2\n",
    "    oct_8_3_adj_base[5] = [[i-1,4],[i-2,0],[i+1,2],[i,1]]*2\n",
    "    prelim_adj = [oct_8_3_adj_base[octagon%6][(k-i)%8] for k in range(8)]\n",
    "    return [[item[0]%8, item[1]%6] for item in prelim_adj]\n",
    "\n",
    "def octagons():\n",
    "    return list(itertools.product(*[range(8), range(6)]))\n",
    "\n",
    "def perm_oct(abcd):\n",
    "    oct_list = octagons()\n",
    "    total = []\n",
    "    i = 0\n",
    "    perm_a_sub = []\n",
    "    perm_a = []\n",
    "    while len(total) < 46:\n",
    "        total += perm_a_sub\n",
    "        total.sort()\n",
    "        if len(total) != 0:\n",
    "            i_list = [j for j in range(len(total)) if j != total[j]]\n",
    "            if i_list == []:\n",
    "                i = len(total)\n",
    "            else:\n",
    "                i = i_list[0]\n",
    "        perm_a_sub = []\n",
    "        while i not in perm_a_sub:\n",
    "            perm_a_sub += [i]\n",
    "            i = oct_list.index(tuple(build_adj_8_3(oct_list[i][0], oct_list[i][1])[abcd]))\n",
    "        perm_a.append(tuple(perm_a_sub))\n",
    "    return perm_a"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The following code takes the permutations derived above and generates a subgroup of S_48 isomorphic to the rotation group of the Bolza surface."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "GMon_8_3 = PermutationGroup([perm_oct(0), perm_oct(1), perm_oct(2), perm_oct(3)])\n",
    "GMon_8_3.order()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 8.2",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

